MESA-QUEST: Modeling Quasi-Stars in MESA

Supermassive black hole formation remains an unsolved problem. Quasi-stars have been suggested as a viable heavy-seeding mechanism. In this work, we implement methods for modeling quasi-stars previously used with the Cambridge STARS code into the 1D stellar evolution code MESA. The computational capabilities of MESA allow for more detailed simulations of quasi-star evolution due to its modularity and the ease of implementing of new physical processes and controls. Our implementation, the MESA Quasi-star Evolutionary Simulation Toolkit (MESA-QUEST), is available in a publicly accessible repository.

==> anc/MESA-QUEST-main/LICENSE <==
MIT License

Copyright (c) 2025 andysantarelli

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/MESA-QUEST-main/README.md <==
# MESA Quasi-star Evolutionary Simulation Toolkit (MESA-QUEST)
This is a MESA model simulating a quasi-star -- a massive, star-like object containing a black hole in its core that acts as a heavy SMBH seeding mechanism. 
This is an early version, created to replicate the work of [Ball 2012](https://ui.adsabs.harvard.edu/abs/2012PhDT.........1B/abstract). 
Additional features, processes, data, and plots will be added as development and research continues. 

The primary changes have been made within the [MESA](https://mesa.sourceforge.net/) [`run_star_extras.f90`](https://github.com/andysantarelli/quasi-star-model/blob/main/template/src/run_star_extras.f90) file. These were inspired by [earlier work](https://github.com/earlbellinger/black-hole-sun) done with [Earl Bellinger](https://earlbellinger.com). The core changes are found in the subroutine below. 

```fortran
      subroutine black_hole_accretion(id, s, startup, ierr)
          integer, intent(in) :: id
          logical, intent(in) :: startup
          type (star_info), pointer :: s
          integer, intent(out) :: ierr
          
          ! Physical variables
          real(dp) :: G, c2, c_s, c_s_smooth, rho, gamma1, opacity, dt
          real(dp) :: nabla_ad, P_rad, P_gas
          real(dp) :: L_BH, M_BH, M_BH_new, M_cav, M_rat
          real(dp) :: R_B, R_B_smooth, R_B_raw, R
          real(dp) :: M_dot, M_dot_BH, dm, M_dot_Bondi
          real(dp) :: rad_eff, con_eff, timestep_factor
          real(dp) :: core_avg_rho, core_avg_eps, new_core_mass
          
          ! Control parameters
          rad_eff = s% x_ctrl(1)        ! Radiative efficiency (epsilon)
          con_eff = s% x_ctrl(2)        ! Convective efficiency (eta)
          timestep_factor = s% x_ctrl(3) ! Timestep scaling factor
          
          ! Extract stellar properties at center
          dt       = s% dt
          G        = s% cgrav(s% nz)
          c_s      = s% csound(s% nz)
          rho      = s% rho(s% nz)
          opacity  = s% opacity(s% nz)
          P_rad    = s% prad(s% nz)
          P_gas    = s% pgas(s% nz)
          gamma1   = s% gamma1(s% nz)
          R        = 10**(s% log_surface_radius) * Rsun
          nabla_ad = 1d0 - 1d0 / gamma1
          c2       = clight**2

          M_BH = s% xtra(1) ! Black hole mass in grams
          M_rat = M_BH / s% mstar
          
          ! Get smoothed sound speed for stability
          c_s_smooth = get_smoothed_sound_speed(s)
          
          ! Calculate Bondi accretion rate with smoothed sound speed
          M_dot_Bondi = 16d0 * pi * rho * (G * M_BH)**2 / c_s_smooth / c2 * &
                        con_eff / rad_eff * (1d0 - rad_eff) / gamma1
          L_BH = rad_eff / (1d0 - rad_eff) * M_dot_Bondi * c2
          
          M_dot = L_BH / (rad_eff * c2)
          dm = (1d0 - rad_eff) * M_dot * dt
          M_BH_new = M_BH + dm
          
          ! Calculate Bondi radius
          R_B_smooth = 2d0 * G * M_BH_new / c_s_smooth**2
          R_B_raw = 2d0 * G * M_BH_new / c_s**2
          R_B = get_bondi_radius(s, R_B_smooth)
          
          ! Calculate cavity mass and core properties
          M_cav = 8d0 * pi / 3d0 * rho * R_B**3
          new_core_mass = (M_BH_new + M_cav) / Msun
          core_avg_eps = L_BH / (new_core_mass * Msun)
          core_avg_rho = (new_core_mass * Msun) / (4d0 / 3d0 * pi * R_B**3)

          ! Set adaptive timestep
          s% max_timestep = timestep_factor * M_BH / ((1d0 - rad_eff) * M_dot)
          
          ! Store results in xtra array for output
          s% xtra(1)  = M_BH_new
          s% xtra(2)  = L_BH
          s% xtra(3)  = R_B
          s% xtra(4)  = R_B_raw
          s% xtra(5)  = M_dot
          s% xtra(6)  = safe_log10(dm) - safe_log10(dt)
          s% xtra(7)  = rad_eff
          s% xtra(8)  = opacity
          s% xtra(9)  = M_cav
          s% xtra(10) = P_rad
          s% xtra(11) = P_gas
          s% xtra(12) = nabla_ad
          s% xtra(13) = M_dot_Bondi
          s% xtra(14) = L_BH
          s% xtra(15) = c_s_smooth
          s% xtra(16) = c_s

          ! Apply core modifications
          if (startup) then
              call star_relax_core( &
                  id, new_core_mass, s% job% dlg_core_mass_per_step, &
                  s% job% relax_core_years_for_dt, &
                  core_avg_rho, core_avg_eps, ierr)
          else
              s% M_center = new_core_mass * Msun
              s% mstar = s% mstar - rad_eff * M_dot * dt
              s% xmstar = s% mstar - s% M_center
              s% L_center = L_BH
              call do1_relax_R_center(s, R_B, ierr)
          end if

          
          ! Output diagnostics
          write(*, '(a)') '--- Black Hole Properties ---'
          write(*, '(a, f12.6)') 'M/M_sun: ',    s% mstar / Msun
          write(*, '(a, f12.6)') 'M_BH/M_sun: ', M_BH_new / Msun
          write(*, '(a, f12.6)') 'L_BH/L_sun: ', L_BH / Lsun
          write(*, '(a, f12.6)') 'R_B/R_star: ', R_B / R
          write(*, '(a, f12.6)') 'Radiative efficiency: ', rad_eff
          write(*, '(a, es12.4)') 'Sound speed (raw): ', c_s
          write(*, '(a, es12.4)') 'Sound speed (smooth): ', c_s_smooth
          write(*, '(a, f12.6)') 'R_B (smooth): ', R_B / Rsun
          write(*, '(a)') '-----------------------------'
          
      end subroutine black_hole_accretion
```

We include relevant adjustable parameters at the bottom of the [`inlist_project`](https://github.com/andysantarelli/quasi-star-model/blob/main/template/inlist/) file. These will be expanded to include additional options and scenarios as we develop these models further. 

```fortran
    x_logical_ctrl(1) = .true.   ! accrete onto black hole
    x_ctrl(1) = 0.1              ! radiative efficiency
    x_ctrl(2) = 0.1              ! convective efficiency
    x_ctrl(3) = 1.0              ! BH mass growth timestep factor
```

We also implement a smoothing function for the sound speed (and thus the Bondi radius) in order to decrease noise very near the black hole that can be detrimental to the structure of the quasi-star. We include the option to add weights for spatial and temporal smoothing, however the temporal smoothing is off by default. 

```fortran
      real(dp) function get_smoothed_sound_speed(s) result(c_s_smooth)
         type (star_info), pointer :: s
         real(dp) :: c_s_spatial, sum_cs
         integer :: k, k_start, k_end, nz
         
         nz = s% nz
         
         ! Spatial averaging over innermost zones
         k_start = max(1, nz - n_zones_smooth + 1)
         k_end = nz
         
         sum_cs = 0d0
         do k = k_start, k_end
            sum_cs = sum_cs + s% csound(k) 
         end do
         
         c_s_spatial = sum_cs / n_zones_smooth
         
         ! Apply temporal averaging if enabled
         if (first_call) then
            c_s_smooth = c_s_spatial
            first_call = .false.
         else
            c_s_smooth = (1d0 - temporal_smooth_factor) * c_s_spatial + &
                         temporal_smooth_factor * c_s_smooth_prev
         end if
         
         ! Store for next timestep
         c_s_smooth_prev = c_s_smooth
         
      end function get_smoothed_sound_speed
```

![qwest? qwest!](https://github.com/andysantarelli/MESA-QUEST/blob/main/figs/qwest%EF%BC%9F/qwest!.png)


==> anc/MESA-QUEST-main/template/clean <==
#!/bin/bash

cd make
make clean


==> anc/MESA-QUEST-main/template/history_columns.list <==
! history_columns.list -- determines the contents of star history logs
! you can use a non-standard version by setting history_columns_file in your inlist

! units are cgs unless otherwise noted.

! reorder the following names as desired to reorder columns.
! comment out the name to omit a column (fewer columns => less IO => faster running).
! remove '!' to restore a column.

! if you have a situation where you want a non-standard set of columns,
! make a copy of this file, edit as desired, and give the new filename in your inlist
! as history_columns_file.   if you are just adding columns, you can 'include' this file,
! and just list the additions in your file.   note: to include the standard default
! version, use include '' -- the 0 length string means include the default file.

! blank lines and comments can be used freely.
! if a column name appears more than once in the list, only the first occurrence is used.

! if you need to have something added to the list of options, let me know....


! the first few lines of the log file contain a few items:

   ! version_number -- for the version of mesa being used
   ! burn_min1 -- 1st limit for reported burning, in erg/g/s
   ! burn_min2 -- 2nd limit for reported burning, in erg/g/s


!# other files

! note: you can include another list by doing
!        include 'filename'
!        include '' means include the default standard list file

! the following lines of the log file contain info about 1 model per row

!----------------------------------------------------------------------------------------------

!# general info about the model

      model_number ! counting from the start of the run
      num_zones ! number of zones in the model

   !## age

      star_age ! elapsed simulated time in years since the start of the run
      !star_age_sec ! elapsed simulated time in seconds since the start of the run
      !star_age_min ! elapsed simulated time in minutes since the start of the run
      !star_age_hr ! elapsed simulated time in hours since the start of the run
      !star_age_day ! elapsed simulated time in days since the start of the run
      !day ! elapsed simulated time in days since the start of the run

      !log_star_age
      !log_star_age_sec

   !## timestep

      !time_step ! timestep in years since previous model
      !time_step_sec ! timestep in seconds since previous model
      !time_step_days
      log_dt ! log10 time_step in years
      !log_dt_sec ! log10 time_step in seconds
      !log_dt_days ! log10 time_step in days

   !## mass

      star_mass ! in Msun units
      !log_star_mass

      !star_gravitational_mass ! star_mass is baryonic mass
      !star_mass_grav_div_mass

      !delta_mass ! star_mass - initial_mass in Msun units
      log_xmstar ! log10 mass exterior to M_center (grams)

   !## mass change

      !star_mdot ! d(star_mass)/dt (in msolar per year)
      log_abs_mdot ! log10(abs(star_mdot)) (in msolar per year)

   !## imposed surface conditions
      !Tsurf_factor
      !tau_factor
      !tau_surface

   !## imposed center conditions
      !m_center
      !m_center_gm
      !r_center
      !r_center_cm
      !r_center_km
      !L_center
      !log_L_center
      !log_L_center_ergs_s
      !v_center
      !v_center_kms

      !logt_max

!----------------------------------------------------------------------------------------------

!# mixing and convection

      !max_conv_vel_div_csound
      !max_gradT_div_grada
      !max_gradT_sub_grada
      !min_log_mlt_Gamma


   !## mixing regions

      mass_conv_core ! (Msun) mass coord of top of convective core.  0 if core is not convective

      !  mx1 refers to the largest (by mass) convective region.
      !  mx2 is the 2nd largest.

      !  conv_mx1_top and conv_mx1_bot are the region where mixing_type == convective_mixing.
      !  mx1_top and mx1_bot are the extent of all kinds of mixing, convective and other.

      ! values are m/Mstar
      conv_mx1_top
      conv_mx1_bot
      conv_mx2_top
      conv_mx2_bot
      mx1_top
      mx1_bot
      mx2_top
      mx2_bot

      ! radius -- values are radii in Rsun units
      conv_mx1_top_r
      conv_mx1_bot_r
      conv_mx2_top_r
      conv_mx2_bot_r
      mx1_top_r
      mx1_bot_r
      mx2_top_r
      mx2_bot_r

      ! you might want to get a more complete list of mixing regions by using the following

	  mixing_regions 20
      burning_regions 10
      !mixing_regions <integer> ! note: this includes regions where the mixing type is no_mixing.

         ! the <integer> is the number of regions to report
         ! there will be 2*<integer> columns for this in the log file, 2 for each region.
         ! the first column for a region gives the mixing type as defined in const/public/const_def.f90.

         ! the second column for a region gives the m/mstar location of the top of the region
         ! entries for extra columns after the last region in the star will have an invalid mixing_type value of -1.
         ! mstar is the total mass of the star, so these locations range from 0 to 1
         ! all regions are include starting from the center, so the bottom of one region
         ! is the top of the previous one.  since we start at the center, the bottom of the 1st region is 0.

         ! the columns in the log file will have names like 'mix_type_1' and 'mix_qtop_1'

         ! if the star has too many regions to report them all,
         ! the smallest regions will be merged with neighbors for reporting purposes only.

      mix_relr_regions 20
      burn_relr_regions 10
      !mix_relr_regions <integer>
         ! same as above, but locations given as r/rstar instead of m/mstar.
         ! the columns in the log file will have names like 'mix_relr_type_1' and 'mix_relr_top_1'


   !## conditions at base of largest convection zone (by mass)
      !cz_bot_mass ! mass coordinate of base (Msun)
      !cz_mass ! mass coordinate of base (Msun) -- same as cz_bot_mass
      !cz_log_xmass ! mass exterior to base (g)
      !cz_log_xmsun ! mass exterior to base (Msun)
      !cz_xm ! mass exterior to base (Msun)
      !cz_logT
      !cz_logRho
      !cz_logP
      !cz_bot_radius ! Rsun
      !cz_log_column_depth
      !cz_log_radial_depth
      !cz_luminosity ! Lsun
      !cz_opacity
      !cz_log_tau
      !cz_eta
      !cz_log_eps_nuc ! log10(ergs/g/s)
      !cz_t_heat ! Cp*T/eps_nuc (seconds)

      !cz_csound
      !cz_scale_height
      !cz_grav

      !cz_omega
      !cz_omega_div_omega_crit

      !cz_zone

      ! mass fractions at base of largest convection zone (by mass)
      !cz_log_xa h1
      !cz_log_xa he4

   !## conditions at top of largest convection zone (by mass)
      !cz_top_mass ! mass coordinate of top (Msun)
      !cz_top_log_xmass ! mass exterior to top (g)
      !cz_top_log_xmsun ! mass exterior to top (Msun)
      !cz_top_xm ! mass exterior to top (Msun)
      !cz_top_logT
      !cz_top_logRho
      !cz_top_logP
      !cz_top_radius ! Rsun
      !cz_top_log_column_depth
      !cz_top_log_radial_depth
      !cz_top_luminosity ! Lsun
      !cz_top_opacity
      !cz_top_log_tau
      !cz_top_eta
      !cz_top_log_eps_nuc ! log10(ergs/g/s)
      !cz_top_t_heat ! Cp*T/eps_nuc (seconds)

      !cz_top_csound
      !cz_top_scale_height
      !cz_top_grav

      !cz_top_omega
      !cz_top_omega_div_omega_crit

      !cz_top_zone
      !cz_top_zone_logdq

      ! mass fractions at top of largest convection zone (by mass)
      !cz_top_log_xa h1
      !cz_top_log_xa he4

!----------------------------------------------------------------------------------------------

!# nuclear reactions

   !## integrated quantities

      !power_h_burn ! total thermal power from PP and CNO, excluding neutrinos (in Lsun units)
      !power_he_burn ! total thermal power from triple-alpha, excluding neutrinos (in Lsun units)
      !power_photo
      !power_z_burn
      !log_power_nuc_burn ! total thermal power from all burning, excluding photodisintegrations
      log_LH ! log10 power_h_burn
      log_LHe ! log10 power_he_burn
      log_LZ ! log10 total burning power including LC, but excluding LH and LHe and photodisintegrations
      log_Lnuc ! log(LH + LHe + LZ)
      !log_Lnuc_ergs_s
      !log_Lnuc_sub_log_L
      !lnuc_photo

      !extra_L ! integral of extra_heat in Lsun units
      !log_extra_L ! log10 extra_L

   !## neutrino losses
      !log_Lneu ! log10 power emitted in neutrinos, nuclear and thermal (in Lsun units)
      !log_Lneu_nuc ! log10 power emitted in neutrinos, nuclear sources only (in Lsun units)
      !log_Lneu_nonnuc ! log10 power emitted in neutrinos, thermal sources only (in Lsun units)

      !mass_loc_of_max_eps_nuc ! (in Msun units)
      !mass_ext_to_max_eps_nuc ! (in Msun units)
      !eps_grav_integral ! (in Lsun units)
      !log_abs_Lgrav ! log10 abs(eps_grav_integral) (in Lsun units)

   !## information about reactions (by category)

      ! log10 total luminosity for reaction categories (Lsun units)

      pp
      cno
      tri_alpha
      !c_alpha
      !n_alpha
      !o_alpha
      !ne_alpha
      !na_alpha
      !mg_alpha
      !si_alpha
      !s_alpha
      !ar_alpha
      !ca_alpha
      !ti_alpha
      !fe_co_ni
      !c12_c12
      !c12_o16
      !o16_o16
      !photo
      !pnhe4
      !other
   
   !## information about individual reactions
   
          ! adds columns for all of the reactions that are in the current net 
      !add_raw_rates      ! raw reaction rates,       reactions/second
   
          ! individual reactions (as many as desired)
          ! use list_net_reactions = .true. in star_job to list all reactions in the current net 
          ! reactions/second
      !raw_rate r_h1_h1_ec_h2 
      !raw_rate r_h1_h1_wk_h2

   !## nuclear reactions at center

      ! center log10 burn erg/g/s for reaction categories

      !c_log_eps_burn cno
      !c_log_eps_burn tri_alfa

      ! center d_eps_nuc_dlnd for reaction categories

      !c_d_eps_dlnd cno
      !c_d_eps_dlnd tri_alfa

      ! center d_eps_nuc_dlnT for reaction categories

      !c_d_eps_dlnT cno
      !c_d_eps_dlnT tri_alfa

   !## regions of strong nuclear burning

      ! 2 zones where eps_nuc > burn_min1 erg/g/s
      ! for each zone have 4 numbers: start1, start2, end2, end1
      ! start1 is mass of inner edge where first goes > burn_min1 (or -20 if none such)
      ! start2 is mass of inner edge where first zone reaches burn_min2 erg/g/sec (or -20 if none such)
      ! end2 is mass of outer edge where first zone drops back below burn_min2 erg/g/s
      ! end1 is mass of outer edge where first zone ends (i.e. eps_nuc < burn_min1)
      ! similar for the second zone

      epsnuc_M_1 ! start1 for 1st zone
      epsnuc_M_2 ! start2
      epsnuc_M_3 ! end2
      epsnuc_M_4 ! end1

      epsnuc_M_5 ! start1 for 2nd zone
      epsnuc_M_6 ! start2
      epsnuc_M_7 ! end2
      epsnuc_M_8 ! end1


      ! you might want to get a more complete list of burning regions by using the following

      !burning_regions <integer>
         ! the <integer> is the number of regions to report
         ! there will be 2*<integer> columns for this in the log file, 2 for each region.
         ! the first column for a region gives int(sign(val)*log10(max(1,abs(val))))
            ! where val = ergs/gm/sec nuclear energy minus all neutrino losses.
         ! the second column for a region gives the q location of the top of the region
         ! entries for extra columns after the last region in the star will have a value of -9999
         ! all regions are included starting from the center, so the bottom of one region
         ! is the top of the previous one.
         ! since we start at the center, the bottom of the 1st region is q=0 and top of last is q=1.

         ! the columns in the log file will have names like 'burn_type_1' and 'burn_qtop_1'
         
      !burn_relr_regions <integer>
         ! same as above, but locations given as r/rstar instead of m/mstar.
         ! the columns in the log file will have names like 'burn_relr_type_1' and 'burn_relr_top_1'


         ! if the star has too many regions to report them all,
         ! the smallest regions will be merged with neighbors for reporting purposes only.

!----------------------------------------------------------------------------------------------

!# information about core and envelope

   !## helium core
      he_core_mass
      !he_core_radius
      !he_core_lgT
      !he_core_lgRho
      !he_core_L
      !he_core_v
      !he_core_omega
      !he_core_omega_div_omega_crit
      !he_core_k

   !## CO core
      co_core_mass
      !CO_core
      !co_core_radius
      !co_core_lgT
      !co_core_lgRho
      !co_core_L
      !co_core_v
      !co_core_omega
      !co_core_omega_div_omega_crit
      !co_core_k

   !## ONe core
      one_core_mass
      !one_core_radius
      !one_core_lgT
      !one_core_lgRho
      !one_core_L
      !one_core_v
      !one_core_omega
      !one_core_omega_div_omega_crit
      !one_core_k

   !## iron core
      fe_core_mass
      !fe_core_radius
      !fe_core_lgT
      !fe_core_lgRho
      !fe_core_L
      !fe_core_v
      !fe_core_omega
      !fe_core_omega_div_omega_crit
      !fe_core_k

   !## neuton rich core
      neutron_rich_core_mass
      !neutron_rich_core_radius
      !neutron_rich_core_lgT
      !neutron_rich_core_lgRho
      !neutron_rich_core_L
      !neutron_rich_core_v
      !neutron_rich_core_omega
      !neutron_rich_core_omega_div_omega_crit
      !neutron_rich_core_k

   !## envelope

      !envelope_mass ! = star_mass - he_core_mass
      !envelope_fraction_left ! = envelope_mass / (initial_mass - he_core_mass)

      !h_rich_layer_mass ! = star_mass - he_core_mass
      !he_rich_layer_mass ! = he_core_mass - c_core_mass
      !co_rich_layer_mass

!----------------------------------------------------------------------------------------------

!# timescales

      !dynamic_timescale ! dynamic timescale (seconds) -- estimated by 2*pi*sqrt(r^3/(G*m))
      !kh_timescale ! kelvin-helmholtz timescale (years)
      !mdot_timescale ! star_mass/abs(star_mdot) (years)
      !kh_div_mdot_timescales ! kh_timescale/mdot_timescale
      !nuc_timescale ! nuclear timescale (years) -- proportional to mass divided by luminosity

      !dt_cell_collapse ! min time for any cell to collapse at current velocities
      !dt_div_dt_cell_collapse

      !dt_div_max_tau_conv ! dt/ maximum conv timescale
      !dt_div_min_tau_conv ! dt/ minimum conv timescale


      !min_dr_div_cs ! min over all cells of dr/csound (seconds)
      !min_dr_div_cs_k ! location of min
      !log_min_dr_div_cs ! log10 min dr_div_csound (seconds)
      !min_dr_div_cs_yr ! min over all cells of dr/csound (years)
      !log_min_dr_div_cs_yr ! log10 min dr_div_csound (years)
      !dt_div_min_dr_div_cs
      !log_dt_div_min_dr_div_cs

      !min_t_eddy ! minimum value of scale_height/conv_velocity

!----------------------------------------------------------------------------------------------

!# conditions at or near the surface of the model

   !## conditions at the photosphere
      !effective_T
      !Teff
      log_Teff ! log10 effective temperature
         ! Teff is calculated using Stefan-Boltzmann relation L = 4 pi R^2 sigma Teff^4,
         ! where L and R are evaluated at the photosphere (tau_factor < 1)
         ! or surface of the model (tau_factor >= 1) when photosphere is not inside the model.

      !photosphere_black_body_T
      !photosphere_cell_T ! temperature at model location closest to the photosphere, not necessarily Teff
      !photosphere_cell_log_T
      !photosphere_cell_density
      !photosphere_cell_log_density
      !photosphere_cell_opacity
      !photosphere_cell_log_opacity
      !photosphere_L ! Lsun units
      !photosphere_log_L ! Lsun units
      !photosphere_r ! Rsun units
      !photosphere_log_r ! Rsun units
      !photosphere_m ! Msun units
      !photosphere_v_km_s
      !photosphere_cell_k
      !photosphere_column_density
      !photosphere_csound
      !photosphere_log_column_density
      !photosphere_opacity
      !photosphere_v_div_cs
      !photosphere_xm
      !photosphere_cell_free_e
      !photosphere_cell_log_free_e
      !photosphere_logg
      !photosphere_T

   !## conditions at or near the surface of the model (outer edge of outer cell)

      !luminosity ! luminosity in Lsun units
      !luminosity_ergs_s ! luminosity in cgs units
      log_L ! log10 luminosity in Lsun units
      !log_L_ergs_s ! log10 luminosity in cgs units
      !radius ! Rsun
      log_R ! log10 radius in Rsun units
      !radius_cm
      !log_R_cm

      log_g ! log10 gravity
      !gravity
      !log_Ledd
      !log_L_div_Ledd ! log10(L/Leddington)
      !lum_div_Ledd
      !log_surf_optical_depth
      !surface_optical_depth

      !log_surf_cell_opacity ! old name was log_surf_opacity
      !log_surf_cell_P ! old name was log_surf_P
      !log_surf_cell_pressure ! old name was log_surf_pressure
      !log_surf_cell_density ! old name was log_surf_density
      !log_surf_cell_temperature ! old name was log_surf_temperature
      !surface_cell_temperature ! old name was surface_temperature
      !log_surf_cell_z ! old name was log_surf_z
      !surface_cell_entropy ! in units of kerg per baryon
          ! old name was surface_entropy

      !v_surf ! (cm/s)
      !v_surf_km_s ! (km/s)
      v_div_csound_surf ! velocity divided by sound speed at outermost grid point
      !v_div_csound_max ! max value of velocity divided by sound speed at face
      !v_div_vesc
      !v_phot_km_s
      !v_surf_div_escape_v

      !v_surf_div_v_kh ! v_surf/(photosphere_r/kh_timescale)

      !surf_avg_j_rot
      !surf_avg_omega
      !surf_avg_omega_crit
      !surf_avg_omega_div_omega_crit
      !surf_avg_v_rot ! km/sec rotational velocity at equator
      !surf_avg_v_crit ! critical rotational velocity at equator
      !surf_avg_v_div_v_crit
      !surf_avg_Lrad_div_Ledd
      !surf_avg_logT
      !surf_avg_logRho
      !surf_avg_opacity

      ! Gravity Darkening, reports the surface averaged L/Lsun and Teff (K) caused by
      ! gravity darkening in rotating stars. Based on the model of Espinosa Lara & Rieutord (2011)
      ! 'polar' refers to the line of sight being directed along the rotation axis of the star
      ! 'equatorial' refers to the line of sight coincident with the stellar equator
      !grav_dark_L_polar !Lsun 
      !grav_dark_Teff_polar !K
      !grav_dark_L_equatorial !Lsun 
      !grav_dark_Teff_equatorial !K

      !surf_escape_v ! cm/s

      !v_wind_Km_per_s ! Km/s
         ! = 1d-5*s% opacity(1)*max(0d0,-s% mstar_dot)/ &
         !        (4*pi*s% photosphere_r*Rsun*s% tau_base)
         ! Lars says:
            ! wind_mdot = 4*pi*R^2*rho*v_wind
            ! tau = integral(opacity*rho*dr) from R to infinity
            ! so tau = opacity*wind_mdot/(4*pi*R*v_wind) at photosphere
            ! or v_wind = opacity*wind_mdot/(4*pi*R*tau) at photosphere

      !rotational_mdot_boost ! factor for increase in mass loss mdot due to rotation
      !log_rotational_mdot_boost ! log factor for increase in mass loss mdot due to rotation
      !surf_r_equatorial_div_r_polar
      !surf_r_equatorial_div_r
      !surf_r_polar_div_r

!----------------------------------------------------------------------------------------------

!# conditions near center

      log_center_T ! temperature
      log_center_Rho ! density
      log_center_P ! pressure

      ! shorter names for above
      log_cntr_P
      log_cntr_Rho
      log_cntr_T

      !center_T ! temperature
      !center_Rho ! density
      !center_P ! pressure

      !center_degeneracy ! the electron chemical potential in units of k*T
      !center_gamma ! plasma interaction parameter
      center_mu
      center_ye
      center_abar
      !center_zbar

      !center_eps_grav

      !center_non_nuc_neu
      !center_eps_nuc
      !d_center_eps_nuc_dlnT
      !d_center_eps_nuc_dlnd
      !log_center_eps_nuc

      !center_entropy ! in units of kerg per baryon
      !max_entropy ! in units of kerg per baryon
      !fe_core_infall
      !non_fe_core_infall
      !non_fe_core_rebound
      !max_infall_speed

      !compactness_parameter ! (m/Msun)/(R(m)/1000km) for m = 2.5 Msun
      !compactness
      !m4 ! Mass co-ordinate where entropy=4
      ! mu4 is sensitive to the choice of how much dm/dr you average over, thus we average dm and dr over M(entropy=4) and M(entropy=4)+0.3Msun
      !mu4 ! dM(Msun)/dr(1000km) where entropy=4


      !center_omega
      !center_omega_div_omega_crit

!----------------------------------------------------------------------------------------------

!# abundances

      !species ! size of net

   !## mass fractions near center

      ! the following controls automatically add columns for all of the isos that are in the current net
      !add_center_abundances
      !add_log_center_abundances

      ! individual central mass fractions (as many as desired)
      center h1
      center he4
      center c12
      center o16

      ! individual log10 central mass fractions (as many as desired)
      !log_center h1
      !log_center he4
      ! etc.


   !## mass fractions near surface

      ! the following controls automatically add columns for all of the isos that are in the current net
      !add_surface_abundances
      !add_log_surface_abundances

      ! individual surface mass fractions (as many as desired)
      !surface h1
      !surface he4
      surface c12
      surface o16
      ! etc.

      ! individual log10 surface mass fractions (as many as desired)

      !log_surface h1
      !log_surface he4


   !## mass fractions for entire star

      ! the following controls automatically add columns for all of the isos that are in the current net
      !add_average_abundances
      !add_log_average_abundances

      ! individual average mass fractions (as many as desired)
      !average h1
      !average he4
      ! etc.

      ! individual log10 average mass fractions (as many as desired)
      !log_average h1
      !log_average he4
      ! etc.


   !## mass totals for entire star (in Msun units)

      ! the following controls automatically add columns for all of the isos that are in the current net
      !add_total_mass
      !add_log_total_mass

      ! individual mass totals for entire star (as many as desired)
      total_mass h1
      total_mass he4
      ! etc.

      ! individial log10  mass totals for entire star (in Msun units)
      !log_total_mass h1
      !log_total_mass he4
      ! etc.

!----------------------------------------------------------------------------------------------

!# info at specific locations
      
   !## info at location of max temperature
   !max_T
   !log_max_T


!----------------------------------------------------------------------------------------------

!# information about shocks

   !## info about outermost outward moving shock
      ! excluding locations with q > max_q_for_outer_mach1_location
      ! returns values at location of max velocity
      !shock_mass ! baryonic (Msun)
      !shock_mass_gm ! baryonic (grams)
      !shock_q
      !shock_radius ! (Rsun)
      !shock_radius_cm ! (cm)
      !shock_velocity
      !shock_csound
      !shock_v_div_cs
      !shock_lgT
      !shock_lgRho
      !shock_lgP
      !shock_gamma1
      !shock_entropy
      !shock_tau
      !shock_k
      !shock_pre_lgRho

!----------------------------------------------------------------------------------------------

!# asteroseismology

      !delta_nu ! large frequency separation for p-modes (microHz)
         ! 1e6/(seconds for sound to cross diameter of star)
      !delta_Pg ! g-mode period spacing for l=1 (seconds)
         ! sqrt(2) pi^2/(integral of brunt_N/r dr)
      !log_delta_Pg
      !nu_max ! estimate from scaling relation (microHz)
         ! nu_max = nu_max_sun * M/Msun / ((R/Rsun)^2 (Teff/Teff_sun)^0.5)
         ! with nu_max_sun = 3100 microHz, Teff_sun = 5777
      !nu_max_3_4th_div_delta_nu ! nu_max^0.75/delta_nu
      !acoustic_cutoff ! 0.5*g*sqrt(gamma1*rho/P) at surface
      !acoustic_radius ! integral of dr/csound (seconds)
      !ng_for_nu_max ! = 1 / (nu_max*delta_Pg)
         ! period for g-mode with frequency nu_max = nu_max_ng*delta_Pg
      !gs_per_delta_nu ! delta_nu / (nu_max**2*delta_Pg)
         ! number of g-modes per delta_nu at nu_max

      !int_k_r_dr_nu_max_Sl1 ! integral of k_r*dr where nu < N < Sl for nu = nu_max, l=1
      !int_k_r_dr_2pt0_nu_max_Sl1 ! integral of k_r*dr where nu < N < Sl for nu = nu_max*2, l=1
      !int_k_r_dr_0pt5_nu_max_Sl1 ! integral of k_r*dr where nu < N < Sl for nu = nu_max/2, l=1
      !int_k_r_dr_nu_max_Sl2 ! integral of k_r*dr where nu < N < Sl for nu = nu_max, l=2
      !int_k_r_dr_2pt0_nu_max_Sl2 ! integral of k_r*dr where nu < N < Sl for nu = nu_max*2, l=2
      !int_k_r_dr_0pt5_nu_max_Sl2 ! integral of k_r*dr where nu < N < Sl for nu = nu_max/2, l=2
      !int_k_r_dr_nu_max_Sl3 ! integral of k_r*dr where nu < N < Sl for nu = nu_max, l=3
      !int_k_r_dr_2pt0_nu_max_Sl3 ! integral of k_r*dr where nu < N < Sl for nu = nu_max*2, l=3
      !int_k_r_dr_0pt5_nu_max_Sl3 ! integral of k_r*dr where nu < N < Sl for nu = nu_max/2, l=3

!----------------------------------------------------------------------------------------------

!# energy information

      !total_energy ! at end of step
      !log_total_energy ! log(abs(total_energy))
      !total_energy_after_adjust_mass ! after mass adjustments

      ! shorter versions of above
      !tot_E
      !log_tot_E


      !total_gravitational_energy
      !log_total_gravitational_energy ! log(abs(total_gravitational_energy))
      !total_gravitational_energy_after_adjust_mass

      ! shorter versions of above
      !tot_PE
      !log_tot_PE

      !total_internal_energy
      !log_total_internal_energy
      !total_internal_energy_after_adjust_mass

      ! shorter versions of above
      !tot_IE
      !log_tot_IE

      !total_radial_kinetic_energy
      !log_total_radial_kinetic_energy
      !total_radial_kinetic_energy_after_adjust_mass

      ! shorter versions of above (does not include rot KE)
      !tot_KE
      !log_tot_KE

      !total_turbulent_energy
      !log_total_turbulent_energy
      !total_turbulent_energy_after_adjust_mass
      !tot_Et
      !log_tot_Et

      !total_energy_foe

      !tot_IE_div_IE_plus_KE
      !total_IE_div_IE_plus_KE

      !total_entropy
      !total_eps_grav

      !total_energy_sources_and_sinks ! for this step
      !total_nuclear_heating
      !total_non_nuc_neu_cooling
      !total_irradiation_heating
      !total_extra_heating ! extra heat integrated over the model times dt (erg)
      !total_WD_sedimentation_heating

      !rel_run_E_err

      !rel_E_err
      !abs_rel_E_err
      !log_rel_E_err

      !tot_e_equ_err
      !tot_e_err


      !error_in_energy_conservation ! for this step
         ! = total_energy - (total_energy_start + total_energy_sources_and_sinks)
      !cumulative_energy_error ! = sum over all steps of error_in_energy_conservation
      !rel_cumulative_energy_error ! = cumulative_energy_error/total_energy
      !log_rel_cumulative_energy_error ! = log10 of rel_cumulative_energy_error
      !log_rel_run_E_err ! shorter name for rel_cumulative_energy_error

      !rel_error_in_energy_conservation ! = error_in_energy_conservation/total_energy
      !log_rel_error_in_energy_conservation

      !virial_thm_P_avg
      !virial_thm_rel_err
      !work_inward_at_center
      !work_outward_at_surface


!----------------------------------------------------------------------------------------------

 !# rotation

      !total_angular_momentum
      !log_total_angular_momentum
      !i_rot_total ! moment of inertia

      !total_rotational_kinetic_energy
      !log_total_rotational_kinetic_energy
      !total_rotational_kinetic_energy_after_adjust_mass

!----------------------------------------------------------------------------------------------

!# velocities

      !avg_abs_v_div_cs
      !log_avg_abs_v_div_cs
      !max_abs_v_div_cs
      !log_max_abs_v_div_cs

      !avg_abs_v
      !log_avg_abs_v
      !max_abs_v
      !log_max_abs_v

      !u_surf
      !u_surf_km_s
      !u_div_csound_surf
      !u_div_csound_max

      !infall_div_cs

!----------------------------------------------------------------------------------------------

!# misc

      !e_thermal ! sum over all zones of Cp*T*dm

   !## eos
      !logQ_max ! logQ = logRho - 2*logT + 12
      !logQ_min
      !gamma1_min

   !## core mixing
      !mass_semiconv_core

   !## H-He boundary

      !diffusion_time_H_He_bdy
      !temperature_H_He_bdy


   !## optical depth and opacity

      !one_div_yphot
      !log_one_div_yphot

      !log_min_opacity
      !min_opacity

      log_tau_center

      !log_max_tau_conv
      !max_tau_conv
      !log_min_tau_conv
      !min_tau_conv

      !tau_qhse_yrs

   !## other

      !Lsurf_m
      !dlnR_dlnM
      !h1_czb_mass ! location (in Msun units) of base of 1st convection zone above he core
      !kh_mdot_limit
      !log_cntr_dr_cm
      !min_Pgas_div_P
      !surf_c12_minus_o16 ! this is useful for seeing effects of dredge up on AGB
      !surf_num_c12_div_num_o16

      !phase_of_evolution ! Integer mapping to the type of evolution see star_data/public/star_data_def.inc for definitions

   !## MLT++
      !gradT_excess_alpha
      !gradT_excess_min_beta
      !gradT_excess_max_lambda

      !max_L_rad_div_Ledd
      !max_L_rad_div_Ledd_div_phi_Joss


   !## RTI
      !rti_regions <num>

   !## Ni & Co
      !total_ni_co_56


   !## internal structure constants

      ! this is evaluated assuming a spherical star and does not account for rotation
      !apsidal_constant_k2


!----------------------------------------------------------------------------------------------

!# accretion

      !k_below_const_q
      !q_below_const_q
      !logxq_below_const_q

      !k_const_mass
      !q_const_mass
      !logxq_const_mass

      !k_below_just_added
      !q_below_just_added
      !logxq_below_just_added

      !k_for_test_CpT_absMdot_div_L
      !q_for_test_CpT_absMdot_div_L
      !logxq_for_test_CpT_absMdot_div_L

!----------------------------------------------------------------------------------------------

!# Color output

      ! Outputs the bolometric correction (bc) for the star in filter band ``filter'' (case sensitive)
      !bc filter

      ! Outputs the absolute magnitude for the star in filter band ``filter'' (case sensitive)
      !abs_mag filter

      ! Adds all the bc's to the output
      !add_bc

      ! Adds all the absolute magnitudes to the output
      !add_abs_mag

      ! Outputs luminosity in filter band ``filter'' (erg s^-1) (case sensitive)
      ! lum_band filter

      ! Adds all the filter band luminosities to the output (erg s^-1)
      ! add_lum_band

      ! Outputs log luminosity in filter band ``filter'' (log erg s^-1) (case sensitive)
      ! log_lum_band filter

      ! Adds all the filter band luminosities to the output (log erg s^-1)
      ! add_log_lum_band

!----------------------------------------------------------------------------------------------

!# RSP

   !rsp_DeltaMag ! absolute magnitude difference between minimum and maximum light (mag)
   !rsp_DeltaR ! R_max - R_min difference in the max and min radius (Rsun)
   !rsp_GREKM ! fractional growth of the kinetic energy per pulsation period ("nonlinear growth rate") - see equation 5 in MESA5
   !rsp_num_periods ! Count of the number of pulsation cycles completed
   !rsp_period_in_days ! Running period, ie., period between two consecutive values of R_max (days) 
   !rsp_phase ! Running pulsation phase for a cycle

!----------------------------------------------------------------------------------------------
!# debugging

   !## retries
      num_retries ! total during the run

   !## solver iterations

      num_iters ! same as num_solver_iterations
      !num_solver_iterations ! iterations at this step
      !total_num_solver_iterations ! total iterations during the run
      !avg_num_solver_iters

      !rotation_solver_steps

      !diffusion_solver_steps
      !diffusion_solver_iters

      !avg_setvars_per_step
      !avg_skipped_setvars_per_step
      !avg_solver_setvars_per_step

      !burn_solver_maxsteps

      !total_num_solver_calls_converged
      !total_num_solver_calls_failed
      !total_num_solver_calls_made
      !total_num_solver_relax_calls_converged
      !total_num_solver_relax_calls_failed
      !total_num_solver_relax_calls_made
      !total_num_solver_relax_iterations

      !total_step_attempts
      !total_step_redos
      !total_step_retries
      !total_steps_finished
      !total_steps_taken

      !TDC_num_cells

   !## Relaxation steps
      !total_relax_step_attempts
      !total_relax_step_redos
      !total_relax_step_retries
      !total_relax_steps_finished
      !total_relax_steps_taken

   !## conservation during mesh adjust
      !log_mesh_adjust_IE_conservation
      !log_mesh_adjust_KE_conservation
      !log_mesh_adjust_PE_conservation

   !## amr
      !num_hydro_merges
      !num_hydro_splits

   !## timing
      !elapsed_time ! time since start of run (seconds)


==> anc/MESA-QUEST-main/template/inlist <==
! This is the first inlist file that MESA reads when it starts.

! This file tells MESA to go look elsewhere for its configuration
! info. This makes changing between different inlists easier, by
! allowing you to easily change the name of the file that gets read.

&star_job

    read_extra_star_job_inlist(1) = .true.
    extra_star_job_inlist_name(1) = 'inlist_project'

/ ! end of star_job namelist


&eos

    read_extra_eos_inlist(1) = .true.
    extra_eos_inlist_name(1) = 'inlist_project'

/ ! end of eos namelist


&kap

    read_extra_kap_inlist(1) = .true.
    extra_kap_inlist_name(1) = 'inlist_project'

/ ! end of kap namelist


&controls

    read_extra_controls_inlist(1) = .true.
    extra_controls_inlist_name(1) = 'inlist_project'

/ ! end of controls namelist


&pgstar

    read_extra_pgstar_inlist(1) = .false.
    extra_pgstar_inlist_name(1) = 'inlist_pgstar'

/ ! end of pgstar namelist


==> anc/MESA-QUEST-main/template/inlist_project <==
&star_job
    create_pre_main_sequence_model = .true.

    change_initial_net = .true.
    new_net_name = 'pp_cno_extras_o18_ne22.net'

    pgstar_flag = .false.

    new_core_mass = 5

    relax_core = .true.
    relax_initial_core = .true.
    dlg_core_mass_per_step  = 1d-1
    !relax_core_years_for_dt = 1d-3

/ ! end of star_job namelist


&eos
/ ! end of eos namelist

&kap
  ! kap options
  ! see kap/defaults/kap.defaults
  use_Type2_opacities = .true.
  Zbase = 0

/ ! end of kap namelist


&controls

    write_profiles_flag = .true.
    history_interval = 20
    profile_interval = 999999999 ! outputs every 100 Msun intervals for BH mass in run_star_extras 
    photo_interval = -1
    max_num_profile_models = 50

    mesh_delta_coeff = 0.2
    time_delta_coeff = 0.2
    min_timestep_limit = 1d-8
    max_dq = 1d-3
    max_surface_cell_dq = 1d-10
    max_allowed_nz = 20000

    hydro_mtx_max_allowed_logT = 16   
    hydro_mtx_min_allowed_logT = -3  
    log_tau_function_weight = 0.0
    gradT_function_weight = 1.0

    initial_mass = 1d4
    initial_z = 0
    initial_y = 0.25  ! initial_x = 0.75

    Pextra_factor = 1

    mixing_length_alpha = 2
    MLT_option = 'ML1'

    use_Ledoux_criterion  = .true.
    
    energy_eqn_option = 'dedt'
    use_gold_tolerances = .true.
    steps_before_use_gold_tolerances = 100

    use_other_cgrav = .true.

    x_logical_ctrl(1) = .true.   ! accrete onto black hole
    x_ctrl(1) = 0.1              ! radiative efficiency
    x_ctrl(2) = 0.1              ! convective efficiency
    x_ctrl(3) = 1.0              ! BH mass growth timestep factor

/ ! end of controls namelist


==> anc/MESA-QUEST-main/template/make/makefile <==
ifeq ($(MESA_DIR),)
ifeq ($($MESA_DIR_INTENTIONALLY_EMPTY),)
  $(error MESA_DIR enviroment variable is not set)
endif
endif

STAR = star

include $(MESA_DIR)/star/work_standard_makefile


==> anc/MESA-QUEST-main/template/make/run_star.mod <==
GFORTRAN module version '15' created from run_star.f90
(() () () () () () () () () () () () () () () () () () () () () () () ()
() () ())

()

()

()

()

()

(2 'do_run_star' 'run_star' '' 1 ((PROCEDURE UNKNOWN-INTENT MODULE-PROC
DECL UNKNOWN 0 0 SUBROUTINE ALWAYS_EXPLICIT ARRAY_OUTER_DEPENDENCY) () (
UNKNOWN 0 0 0 0 UNKNOWN ()) 3 0 (4) () 0 () () () 0 0)
5 'run_star' 'run_star' '' 1 ((MODULE UNKNOWN-INTENT UNKNOWN-PROC
UNKNOWN UNKNOWN 0 0) () (UNKNOWN 0 0 0 0 UNKNOWN ()) 0 0 () () 0 () () ()
0 0)
4 'inlist_fname_arg' '' '' 3 ((VARIABLE UNKNOWN-INTENT UNKNOWN-PROC
UNKNOWN UNKNOWN 0 0 OPTIONAL DUMMY) () (CHARACTER 1 0 0 0 CHARACTER (()))
0 0 () () 0 () () () 0 0)
)

('do_run_star' 0 2 'run_star' 0 5)


==> anc/MESA-QUEST-main/template/mk <==
#!/bin/bash

function check_okay {
	if [ $? -ne 0 ]
	then
		echo
		echo "FAILED"
		echo
		exit 1
	fi
}

cd make; make; check_okay


==> anc/MESA-QUEST-main/template/profile_columns.list <==
! profile_columns.list -- determines the contents of star model profiles
! you can use a non-standard version by setting profile_columns_file in your inlist

! units are cgs unless otherwise noted.

! reorder the following names as desired to reorder columns.
! comment out the name to omit a column (fewer columns => less IO => faster running).
! remove '!' to restore a column.

! if you have a situation where you want a non-standard set of columns,
! make a copy of this file, edit as desired, and give the new filename in your inlist
! as profile_columns_file.   if you are just adding columns, you can 'include' this file,
! and just list the additions in your file.   note: to include the standard default
! version, use include '' -- the 0 length string means include the default file.

! if you need to have something added to the list of options, let me know....

! the first few lines of the profile contain general info about the model.
! for completeness, those items are described at the end of this file.


! note: you can include another list by doing
!        include 'filename'
!        include '' means include the default standard list file


! the following lines of the profile contain info for 1 zone per row, surface to center.

! minimal set of enabled columns:

   zone       ! numbers start with 1 at the surface
   mass       ! m/Msun. mass coordinate of outer boundary of cell.
   logR       ! log10(radius/Rsun) at outer boundary of zone
   logT       ! log10(temperature) at center of zone
   logRho     ! log10(density) at center of zone
   logP       ! log10(pressure) at center of zone
   x_mass_fraction_H
   y_mass_fraction_He
   z_mass_fraction_metals


! everything below this line is deactivated


!# Structure
   !logM ! log10(m/Msun)
   !log_mass
   !dm ! cell mass (grams)
   !dm_bar ! boundary mass (grams) average of adjacent dm's
   !logdq ! log10(dq)
   !log_dq
   !dq_ratio ! dq(k-1)/dq(k)
   !q ! fraction of star mass interior to outer boundary of this zone
   !log_q ! log10(q)
   !xq

   !grav ! gravitational acceleration (cm sec^2)
   !log_g ! log10 gravitational acceleration (cm sec^2)
   !g_div_r ! grav/radius (sec^2)
   !r_div_g ! radius/grav (sec^-2)
   !cgrav_factor ! = cgrav(k)/standard_cgrav
   !vel_km_per_s ! velocity at outer boundary of zone (km/s) -- 0 if no velocity variable

   !radius ! radius at outer boundary of zone (in Rsun units)
   !radius_cm ! radius at outer boundary of zone (in centimeters)
   !radius_km ! radius at outer boundary of zone (in kilometers)
   !logR_cm ! log10 radius at outer boundary of zone (in centimeters)
   !rmid ! radius at center by mass of zone (in Rsun units)
   !r_div_R ! fraction of total radius

   !velocity   ! velocity at outer boundary of zone (cm/s) -- 0 if no velocity variable
   !v_div_r ! velocity divided by radius
   !v_times_t_div_r
   !rho_times_r3 ! at face
   !log_rho_times_r3 ! at face
   !scale_height ! in Rsun units
   !pressure_scale_height ! in Rsun units

   !m_div_r ! gm/cm
   !dmbar_m_div_r
   !log_dmbar_m_div_r
   !mass_grams ! mass coordinate of outer boundary of cell in grams
   !mmid ! mass at midpoint of cell (average of mass coords of the cell boundaries)  Msun units.
   
   !m_grav ! total enclosed gravitational mass. Msun units.
   !m_grav_div_m_baryonic ! mass_gravitational/mass at cell boundary
   !mass_correction_factor ! dm_gravitational/dm (dm is baryonic mass of cell)
   
   !xm ! mass exterior to point (Msun units)
   !dq ! mass of zone as a fraction of total star mass
   !logxq ! log10(1-q)
   !logxm ! log10(xm)
   
   !xr ! radial distance from point to surface (Rsun)
   !xr_cm ! radial distance from point to surface (cm)
   !xr_div_R ! radial distance from point to surface in units of star radius
   !log_xr ! log10 radial distance from point to surface (Rsun)
   !log_xr_cm ! log10 radial distance from point to surface (cm)
   !log_xr_div_R ! log10 radial distance from point to surface in units of star radius
   
   !dr ! r(outer edge) - r(inner edge); radial extent of cell in cm.
   !log_dr ! log10 cell width (cm)
   !dv ! v(inner edge) - v(outer edge); rate at which delta_r is shrinking (cm/sec).

   !dt_dv_div_dr ! dt*dv/dr; need to have this << 1 for every cell
   !dr_div_R ! cell width divided by star R
   !log_dr_div_R ! log10 cell width divided by star R
   !dr_div_rmid ! cell width divided by rmid
   !log_dr_div_rmid ! log(dr_div_rmid)

   !dr_div_cs ! cell sound crossing time (sec)
   !log_dr_div_cs ! log10 cell sound crossing time (sec)
   !dr_div_cs_yr ! cell sound crossing time (years)
   !log_dr_div_cs_yr ! log10 cell sound crossing time (years)

   !acoustic_radius ! sound time from center to outer cell boundary (sec)
   !log_acoustic_radius ! log10(acoustic_radius) (sec)
   !acoustic_depth ! sound time from surface to outer cell boundary (sec)
   !log_acoustic_depth ! log10(acoustic_depth) (sec)
   !acoustic_r_div_R_phot

   !cell_collapse_time ! only set if doing explicit hydro
      ! time (seconds) for cell inner edge to catch cell outer edge at current velocities
      ! 0 if distance between inner and outer is increasing
   !log_cell_collapse_time ! log of cell_collapse_time
   
   !compression_gradient



!# Thermodynamics
   !temperature ! temperature at center of zone
   !logT_face ! log10(temperature) at outer boundary of zone
   !logT_bb ! log10(black body temperature) at outer boundary of zone
   !logT_face_div_logT_bb

   !energy ! internal energy (ergs/g)
   !logE ! log10(specific internal energy) at center of zone
   !rho ! density
   !density ! rho

   !entropy ! specific entropy divided by (avo*kerg)
   !logS ! log10(specific entropy)
   !logS_per_baryon ! log10(specific entropy per baryon / kerg)

   !pressure ! total pressure at center of zone (pgas + prad)
   !prad ! radiation pressure at center of zone
   !pgas ! gas pressure at center of zone (electrons and ions)
   !logPgas ! log10(pgas)
   !pgas_div_ptotal ! pgas/pressure

   !eta ! electron degeneracy parameter (eta >> 1 for significant degeneracy)
   !mu ! mean molecular weight per gas particle (ions + free electrons)

   !grada ! dlnT_dlnP at constant S
   !dE_dRho ! at constant T
   !cv ! specific heat at constant volume
   !cp ! specific heat at constant total pressure

   !log_CpT
   !gamma1 ! dlnP_dlnRho at constant S
   !gamma3 ! gamma3 - 1 = dlnT_dlnRho at constant S
   !gam ! plasma interaction parameter (> 160 or so means starting crystallization)
   !free_e ! free_e is mean number of free electrons per nucleon
   !logfree_e ! log10(free_e), free_e is mean number of free electrons per nucleon
   !chiRho ! dlnP_dlnRho at constant T
   !chiT ! dlnP_dlnT at constant Rho

   csound ! sound speed
   !log_csound
   !csound_face ! sound speed (was previously called csound_at_face)
   !cs_at_cell_bdy ! sound speed at cell boundary (csound is at cell center)
   !v_div_cs ! velocity divided by sound speed
   !v_div_csound ! velocity divided by sound speed
   !div_v

   !thermal_time_to_surface ! in seconds
   !log_thermal_time_to_surface
   !t_rad
   !log_t_rad
   !log_t_sound
   !log_t_thermal

   !eos_phase
   !eos_frac_OPAL_SCVH
   !eos_frac_HELM
   !eos_frac_Skye
   !eos_frac_PC
   !eos_frac_FreeEOS
   !eos_frac_CMS
   !eos_frac_ideal

   !pgas_div_p
   !prad_div_pgas
   !prad_div_pgas_div_L_div_Ledd
   !pressure_scale_height_cm

   !eps_grav_composition_term
   !eps_grav_plus_eps_mdot

   !chiRho_for_partials
   !chiT_for_partials
   !rel_diff_chiRho_for_partials
   !rel_diff_chiT_for_partials

   !latent_ddlnRho
   !latent_ddlnT

   !log_P_face
   !log_Ptrb
   !log_cp_T_div_t_sound

   !QQ


!# Mass accretion
   !eps_grav ! -T*ds/dt (negative for expansion)
   !log_abs_eps_grav_dm_div_L
   !log_abs_v ! log10(abs(velocity)) (cm/s)
   !log_mdot_cs
   !log_mdot_v
   !eps_mdot
   !env_eps_grav
   !xm_div_delta_m
   !log_xm_div_delta_m


!# Nuclear energy generation
   !signed_log_eps_grav ! sign(eps_grav)*log10(max(1,abs(eps_grav)))
   !signed_log_eps_nuc
   !net_nuclear_energy ! erg/gm/s from nuclear reactions minus all neutrino losses
      ! The value plotted is net_nuclear_energy = sign(val)*log10(max(1,abs(val)))
      ! where val = net nuclear energy minus all neutrino losses.
   !net_energy ! net_energy + eps_grav.
      ! The value plotted is net_energy = sign(val)*log10(max(1,abs(val)))
      ! where val = net nuclear energy plus eps_grav minus all neutrino losses.
   !eps_nuc_plus_nuc_neu
   !eps_nuc_minus_non_nuc_neu
   !eps_nuc_start

   !eps_nuc ! ergs/g/sec from nuclear reactions (including losses to reaction neutrinos)
   !log_abs_eps_nuc
   !d_lnepsnuc_dlnd
   !d_epsnuc_dlnd
   !deps_dlnd_face
      !  (was previously called deps_dlnd_at_face)
   !d_lnepsnuc_dlnT
   !d_epsnuc_dlnT
   !deps_dlnT_face
      !  (was previously called deps_dlnT_at_face)
   !eps_nuc_neu_total ! erg/gm/sec as neutrinos from nuclear reactions

   !non_nuc_neu ! non-nuclear-reaction neutrino losses
   !nonnucneu_plas ! plasmon neutrinos (for collective reactions like gamma_plasmon => nu_e + nubar_e)
   !nonnucneu_brem ! bremsstrahlung (for reactions like e- + (z,a) => e- + (z,a) + nu + nubar)
   !nonnucneu_phot ! photon neutrinos (for reactions like e- + gamma => e- + nu_e + nubar_e)
   !nonnucneu_pair ! pair production (for reactions like e+ + e- => nu_e + nubar_e)
   !nonnucneu_reco ! recombination  neutrinos (for reactions like e- (continuum) => e- (bound) + nu_e + nubar_e)

   ! ergs/g/sec for reaction categories
   !add_reaction_categories ! this adds all the reaction categories
      ! NOTE: you can list specific categories by giving their names (from chem_def)
      pp
      cno
      tri_alpha
      !c_alpha
      !n_alpha
      !o_alpha
      !ne_alpha
      !na_alpha
      !mg_alpha
      !si_alpha
      !s_alpha
      !ar_alpha
      !ca_alpha
      !ti_alpha
      !fe_co_ni
      !c12_c12
      !c12_o16
      !o16_o16
      !photo
      !pnhe4
      !other    

   ! adds columns for all of the reactions that are in the current net 
   !add_raw_rates      ! raw reaction rates,       reactions/second

   ! individual reactions (as many as desired)
   ! use list_net_reactions = .true. in star_job to list all reactions in the current net    
   ! reactions/second
      !raw_rate r_h1_h1_ec_h2 
      !raw_rate r_h1_h1_wk_h2

   !burn_num_iters ! Number of split_burn iterations taken
   !burn_avg_epsnuc
   !log_burn_avg_epsnuc

!# Composition
   !x_mass_fraction_H
   !y_mass_fraction_He
   !z_mass_fraction_metals
   !abar ! average atomic weight (g/mole)
   !zbar ! average charge
   !z2bar ! average charge^2
   !ye  ! average charge per baryon = proton fraction

   !x ! hydrogen mass fraction
   !log_x
   !y ! helium mass fraction
   !log_y
   !z ! metallicity
   !log_z ! metallicity

   add_abundances ! this adds all of the isos that are in the current net
   ! NOTE: you can list specific isotopes by giving their names (from chem_def)
   !h1
   !he3
   !he4
   !c12
   !n14
   !o16

   !add_log_abundances ! this adds log10 of all of the isos that are in the current net
   ! NOTE: you can list specific isotopes by giving their names (from chem_def)
   !log h1
   !log he3
   !log he4
   !log c12
   !log n14
   !log o16
      
   ! log concentration of species
      ! concentration = number density / number density of electrons
      !  Ci = (Xi/Ai) / sum(Zi*Xi/Ai)   [see Thoul et al, ApJ 421:828-842, 1994]
   !log_concentration h1
   !log_concentration he4
      

   ! typical charge for given species
   ! (used by diffusion)
   !typical_charge he4
   !typical_charge c12
   !typical_charge fe52
      
   ! ionization state for given species
   ! (same as typical charge, except that it's unsmoothed)
   !ionization he4
   !ionization c12
   !ionization fe52

   !cno_div_z ! abundance of c12, n14, and o16 as a fraction of total z




!# Opacity
   opacity ! opacity measured at center of zone
   !log_opacity ! log10(opacity)
   !dkap_dlnrho_face ! partial derivative of opacity wrt. ln rho (at T=const) at outer edge of cell
      !  (was previously called dkap_dlnrho_at_face)
   !dkap_dlnT_face ! partial derivative of opacity wrt. ln T (at rho=const) at outer edge of cell
      !  (was previously called dkap_dlnT_at_face)
   !kap_frac_lowT ! fraction of opacity from lowT tables
   !kap_frac_highT ! fraction of opacity from highT tables
   !kap_frac_Type2 ! fraction of opacity from Type2 tables
   !kap_frac_Compton ! fraction of opacity from Compton_Opacity
   !kap_frac_op_mono ! fraction of opacity from OP mono

   !log_kap
   !log_kap_times_factor

   !log_c_div_tau
   !xtau
   !xlogtau
   !logtau_sub_xlogtau

!# Luminosity 
   !luminosity ! luminosity at outer boundary of zone (in Lsun units)
   !logL ! log10(max(1d-2,L/Lsun))
   !log_Lrad
   !log_Ledd ! log10(Leddington/Lsun) -- local Ledd, 4 pi clight G m / kap
   !log_L_div_Ledd ! log10(max(1d-12,L/Leddington))
   !log_Lrad_div_Ledd
   !log_Lrad_div_L
   !signed_log_power ! sign(L)*log10(max(1,abs(L))) 

   !lum_adv
   !lum_conv
   !lum_conv_MLT
   !lum_div_Ledd
   !lum_erg_s
   !lum_plus_lum_adv
   !lum_rad

   !log_L_div_CpTMdot
   !log_abs_lum_erg_s

   !L
   !Lc
   !Lc_div_L
   !Lr
   !Lr_div_L
   !Lt
   !Lt_div_L

!# Energetics
   !total_energy ! specific total energy of cell (ergs/g). internal+potential+kinetic+rotation.
   !cell_specific_IE
   !cell_specific_KE
   !cell_IE_div_IE_plus_KE
   !cell_KE_div_IE_plus_KE

   !cell_ie_div_star_ie
   !cell_internal_energy_fraction
   !cell_internal_energy_fraction_start
   !cell_specific_PE

   !log_cell_ie_div_star_ie
   !log_cell_specific_IE

   !ergs_eps_grav_plus_eps_mdot
   !ergs_error
   !ergs_error_integral
   !ergs_mdot
   !ergs_rel_error_integral
   !dm_eps_grav

   !dE

   !etrb
   !log_etrb
   !extra_grav
   !log_rel_E_err

   !total_energy_sign

!# Convection
   !mlt_mixing_length ! mixing length for mlt (cm)
   !mlt_mixing_type ! value returned by mlt
   !mlt_Pturb
   !alpha_mlt

   !conv_vel ! convection velocity (cm/sec)
   !log_conv_vel ! log10 convection velocity (cm/sec)

   !conv_L_div_L
   !log_conv_L_div_L
   !lum_conv_div_lum_rad
   !lum_rad_div_L_Edd
   !lum_conv_div_lum_Edd
   !lum_conv_div_L
   !lum_rad_div_L
   !lum_rad_div_L_Edd_sub_fourPrad_div_PchiT ! density increases outward if this is > 0
      ! see Joss, Salpeter, and Ostriker, "Critical Luminosity", ApJ 181:429-438, 1973. 

   !gradT ! mlt value for required temperature gradient dlnT/dlnP
   
   !gradr ! dlnT/dlnP required for purely radiative transport
   !grad_temperature ! smoothed dlnT/dlnP at cell boundary
   !grad_density ! smoothed dlnRho/dlnP at cell boundary
   
   !gradL ! gradient for Ledoux criterion for convection
   !sch_stable ! 1 if grada > gradr, 0 otherwise
   !ledoux_stable ! 1 if gradL > gradr, 0 otherwise

   !grada_sub_gradT
   !gradT_sub_grada ! gradT-grada at cell boundary 
   !gradT_div_grada ! gradT/grada at cell boundary 

   !gradr_sub_gradT
   !gradT_sub_gradr ! gradT-gradr at cell boundary 
   !gradT_div_gradr ! gradT/gradr at cell boundary 

   !log_gradT_div_gradr ! log10 gradT/gradr at cell boundary 
   !log_mlt_Gamma ! convective efficiency
   !conv_vel_div_csound ! convection velocity divided by sound speed
   !conv_vel_div_L_vel ! L_vel is velocity needed to carry L by convection; L = 4*pi*r^2*rho*vel**3
   !log_mlt_D_mix ! log10 diffusion coefficient for mixing from mlt (cm^2/sec)

   !gradr_div_grada ! gradr/grada_face; > 1 => Schwarzschild unstable for convection
   !gradr_sub_grada ! gradr - grada_face; > 0 => Schwarzschild unstable for convection

   !gradL_sub_gradr
   !gradP_div_rho
   !gradT_excess_effect
   !gradT_rel_err
   !gradT_sub_a
   !grada_face
   !grada_sub_gradr
   !diff_grads
   !log_diff_grads

   !mlt_D
   !mlt_Gamma
   !mlt_Y_face
   !mlt_Zeta
   !mlt_gradT
   !mlt_log_abs_Y
   !mlt_vc
   !log_mlt_vc

   !superad_reduction_factor
   !conv_vel_div_mlt_vc

   !log_Lconv
   !log_Lconv_div_L

!# Mixing
   !mixing_type ! mixing types are defined in mesa/const/public/const_def   
   !log_D_mix ! log10 diffusion coefficient for mixing in units of cm^2/second (Eulerian)
   !log_D_mix_non_rotation
   !log_D_mix_rotation

   !log_D_conv ! D_mix for regions where mix_type = convective_mixing
   !log_D_leftover ! D_mix for regions where mix_type = leftover_convective_mixing
   !log_D_semi ! D_mix for regions where mix_type = semiconvective_mixing
   !log_D_ovr ! D_mix for regions where mix_type = overshoot_mixing
   !log_D_thrm ! D_mix for regions where mix_type = thermohaline_mixing
   !log_D_minimum ! D_mix for regions where mix_type = minimum_mixing
   !log_D_rayleigh_taylor ! D_mix for regions where mix_type = rayleigh_taylor_mixing
   !log_D_anon ! D_mix for regions where mix_type = anonymous_mixing
   !log_D_omega

   !log_sig_mix ! sig(k) is mixing flow across face k in (gm sec^1)
         ! sig(k) = D_mix*(4*pi*r(k)**2*rho_face)**2/dmavg
   
   !dominant_isoA_for_thermohaline
   !dominant_isoZ_for_thermohaline
   !gradL_composition_term
   
   !mix_type



!# Optical Depth
   !tau ! optical depth
   !log_column_depth ! log10 column depth, exterior mass / area (g cm^-2)
   !log_radial_depth ! log10 radial distance to surface (cm)
   !logtau ! log10(optical depth) at center of zone
   !tau_eff ! tau that gives the local P == P_atm if this location at surface
      ! tau_eff = kap*(P/g - Pextra_factor*(L/M)/(6*pi*clight*cgrav))
   !tau_eff_div_tau



!# Rotation
   !omega ! angular velocity = j_rot/i_rot
   !log_omega
   !log_j_rot
   !log_J_div_M53 ! J is j*1e-15 integrated from center; M53 is m^(5/3)
   !log_J_inside ! J_inside is j_rot integrated from center
   !shear ! -dlnomega/dlnR
   !log_abs_shear ! log10(abs(dlnomega/dlnR))
   !richardson_number
   !i_rot ! specific moment of inertia at cell boundary
   !j_rot ! specific angular momentum at cell boundary
   !v_rot ! rotation velocity at cell boundary (km/sec)
   !w_div_w_crit_roche !ratio of rotational velocity to keplerian at the equator
                       !without the contribution from the Eddington factor
   !fp_rot ! rotation factor for pressure
   !ft_rot ! rotation factor for temperature
   !ft_rot_div_fp_rot ! gradr factor
      
   !log_am_nu_non_rot ! log10(am_nu_non_rot)
   !log_am_nu_rot ! log10(am_nu_rot)
   !log_am_nu ! log10(am_nu_non_rot + am_nu_rot)
      
   !r_polar ! (Rsun)
   !log_r_polar ! log10 (Rsun)
   !r_equatorial ! (Rsun)
   !log_r_equatorial ! log10 (Rsun)
   !r_e_div_r_p ! equatorial/r_polar
   !omega_crit ! breakup angular velocity = sqrt(G M / equatorial^3)
   !omega_div_omega_crit
      
   !am_log_nu_omega ! for diffusion of omega
   !am_log_nu_j ! for diffusion of angular momentum
      
   !am_log_nu_rot ! diffusion of angular momentum driven by rotation
   !am_log_nu_non_rot ! diffusion driven by other sources, e.g. convection
      
   !am_log_sig_omega ! for diffusion of omega
   !am_log_sig_j ! for diffusion of angular momentum
   !am_log_sig ! == am_log_sig_omega
      
   !am_log_D_visc ! diffusion coeff for kinematic viscosity      
   !am_log_D_DSI ! diffusion coeff for dynamical shear instability      
   !am_log_D_SH ! diffusion coeff for Solberg-Hoiland instability      
   !am_log_D_SSI ! diffusion coeff for secular shear instability
   !am_log_D_ES ! diffusion coeff for Eddington-Sweet circulation
   !am_log_D_GSF ! diffusion coeff for Goldreich-Schubert-Fricke instability
   !am_log_D_ST ! Spruit dynamo mixing diffusivity
   !am_log_nu_ST ! Spruit dynamo effective viscosity
      
   !dynamo_log_B_r ! (Gauss)
   !dynamo_log_B_phi ! (Gauss)

   !am_domega_dlnR
   !log_abs_dlnR_domega

   !w_div_w_crit_roche2


!# Diffusion
   ! electric field from element diffusion calculation
   !e_field
   !log_e_field
      
   ! gravitational field from element diffusion calculation
   !g_field_element_diffusion
   !log_g_field_element_diffusion

   !eE_div_mg_element_diffusion
   !log_eE_div_mg_element_diffusion
      
   ! element diffusion velocity for species
   !edv h1
   !edv he4
   !edv o16

   ! Energy generated by Ne22 sedimentation.
   !eps_WD_sedimentation
   !log_eps_WD_sedimentation

   !eps_diffusion
   !log_eps_diffusion
      
   !diffusion_D h1 ! self diffusion coeff
   !diffusion_dX h1 ! change in h1 mass fraction from diffusion
   !diffusion_dX he4 ! change in he4 mass fraction from diffusion
   !diffusion_dX n20 ! change in n20 mass fraction from diffusion
            
   !v_rad h1   ! velocity from radiative levitation
   !v_rad he4   ! velocity from radiative levitation
   !v_rad ne20   ! velocity from radiative levitation
      
   !log_g_rad h1   ! log10 acceleration from radiative levitation
   !log_g_rad he4   ! log10 acceleration from radiative levitation
   !log_g_rad ne20   ! log10 acceleration from radiative levitation

!# Phase Separation
   !eps_phase_separation

!# Oscillations
   !brunt_N2 ! brunt-vaisala frequency squared
   !brunt_N2_structure_term
   !brunt_N2_composition_term
   !log_brunt_N2_structure_term
   !log_brunt_N2_composition_term
   !brunt_A ! = N^2*r/g
   !brunt_A_div_x2 ! x = r(k)/r(1)
   !brunt_N2_dimensionless ! N2 in units of 3GM/R^3
   !brunt_N_dimensionless ! N in units of sqrt(3GM/R^3)
   !brunt_frequency ! cycles per day
   !brunt_N ! sqrt(abs(brunt_N2))
   !log_brunt_N ! log10(brunt_N)
   !log_brunt_N2 ! log10(brunt_N2)
   !log_brunt_N2_dimensionless ! log10(brunt_N2_dimensionless)
      
   !brunt_B ! smoothed numerical difference
   !brunt_nonB ! = grada - gradT
   !log_brunt_B ! smoothed numerical difference
   !log_brunt_nonB ! = grada - gradT
      
   !sign_brunt_N2 ! sign of brunt_N2 (+1 for Ledoux stable; -1 for Ledoux unstable)
   !brunt_nu ! brunt_frequency in microHz
   !log_brunt_nu ! brunt_frequency in microHz
      
   !lamb_S ! lamb frequency for l=1: S = sqrt(2)*csound/r   (rad/s)
   !lamb_S2 ! squared lamb frequency for l=1: S2 = 2*(csound/r)^2   (rad^2/s^2)
   
   !lamb_Sl1 ! lamb frequency for l=1; = sqrt(2)*csound/r   (microHz)
   !lamb_Sl2 ! lamb frequency for l=2; = sqrt(6)*csound/r   (microHz)
   !lamb_Sl3 ! lamb frequency for l=3; = sqrt(12)*csound/r   (microHz)
   !lamb_Sl10 ! lamb frequency for l=10; = sqrt(110)*csound/r   (microHz)

   !log_lamb_Sl1 ! log10(lamb_Sl1)
   !log_lamb_Sl2 ! log10(lamb_Sl2)
   !log_lamb_Sl3 ! log10(lamb_Sl3)
   !log_lamb_Sl10 ! log10(lamb_Sl10)
      
   !brunt_N_div_r_integral ! integral from center of N*dr/r
   !k_r_integral ! integral from center of k_r*dr
   !brunt_N2_sub_omega2
   !sl2_sub_omega2


!# RSP

   !rsp_Chi        ! dlnP_dlnRho 
   !rsp_Et         ! Specific turbulent energy
   !rsp_logEt      ! Log specific turbulent energy
   !rsp_erad       ! Specific internal (radiative) energy
   !rsp_log_erad   ! Log specific internal (radiative) energy
   !rsp_Hp_face    ! Pressure scale height at cell face
   !rsp_Lc         ! Convective luminosity
   !rsp_Lc_div_L   ! Convective luminosity div total luminosity 
   !rsp_Lr         ! Radiative luminosity
   !rsp_Lr_div_L   ! Radiative luminosity div total luminosity
   !rsp_Lt         ! Turbulent luminosity 
   !rsp_Lt_div_L   ! Turbulent luminosity div total luminosity
   !rsp_Pt         ! Turbulent pressure, p_t, see Table 1 in MESA5
   !rsp_Uq         ! Viscous momentum transfer rate, U_q, see Table 1 in MESA5
   !rsp_Eq         ! Viscous energy transfer rate, epsilon_q, see Table 1 in MESA5
   !rsp_Pvsc       ! Artificial viscosity, p_av, see Table 1 in MESA5
   !rsp_gradT      ! Temperature gradient
   !rsp_Y_face     ! Superadiabatic gradient at cell face, Y_sag, see Table 1 in MESA5
   !rsp_damp       ! Turbulent dissipation, D, see Table 1 in MESA5
   !rsp_dampR      ! Radiative cooling, D_r, see Table 1 in MESA5
   !rsp_sink       ! Sum of turbulent dissipation and radiative cooling terms
   !rsp_src        ! Source function, S, see Table 1 in MESA5
   !rsp_src_snk    ! Convective coupling, C, see Table 1 in MESA5
   !rsp_heat_exchange_timescale      !  1d0/(clight * opacity * density)
   !rsp_log_heat_exchange_timescale 
   !rsp_log_dt_div_heat_exchange_timescale   ! Ratio of time step to heat exchange timescale
   !w
   !log_w

   !COUPL
   !DAMP
   !DAMPR
   !SOURCE
   !Chi
   !Eq
   !Hp_face
   !PII_face
   !Ptrb
   !Pvsc
   !Uq
   !Y_face

!# RTI

   !RTI_du_diffusion_kick
   !alpha_RTI
   !boost_for_eta_RTI
   !dedt_RTI
   !dudt_RTI
   !eta_RTI
   !log_alpha_RTI
   !log_boost_for_eta_RTI
   !log_eta_RTI
   !log_etamid_RTI
   !log_lambda_RTI_div_Hrho
   !log_sig_RTI
   !log_sigmid_RTI
   !log_source_RTI
   !log_source_minus_alpha_RTI
   !log_source_plus_alpha_RTI
   !source_minus_alpha_RTI
   !source_plus_alpha_RTI
   !lambda_RTI

!# Hydrodynamics


   !v
   !v_div_v_escape
   !v_div_vesc
   !v_kms
   !log_v_escape

   !u
   !u_face

   !P_face


!# Extras
   !extra_heat
   !extra_L ! extra_heat integrated from center (Lsun)
   !log_extra_L ! log10 integrated from center (Lsun)
   !log_irradiation_heat

   !extra_jdot ! set in other_torque routine
   !extra_omegadot ! set in other_torque routine

   !extra_opacity_factor ! set in other_opacity_factor routine

   ! diffusion factor profile for species, set in other_diffusion_factor routine
   !extra_diffusion_factor h1
   !extra_diffusion_factor he4
   !extra_diffusion_factor o16



!# Miscellaneous

   !dlog_h1_dlogP ! (log(h1(k)) - log(h1(k-1)))/(log(P(k)) - log(P(k-1)))
   !dlog_he3_dlogP
   !dlog_he4_dlogP
   !dlog_c12_dlogP
   !dlog_c13_dlogP
   !dlog_n14_dlogP
   !dlog_o16_dlogP
   !dlog_ne20_dlogP
   !dlog_mg24_dlogP
   !dlog_si28_dlogP
      
   !dlog_pp_dlogP
   !dlog_cno_dlogP
   !dlog_3alf_dlogP
      
   !dlog_burn_c_dlogP
   !dlog_burn_n_dlogP
   !dlog_burn_o_dlogP
      
   !dlog_burn_ne_dlogP
   !dlog_burn_na_dlogP
   !dlog_burn_mg_dlogP
      
   !dlog_cc_dlogP
   !dlog_co_dlogP
   !dlog_oo_dlogP
      
   !dlog_burn_si_dlogP
   !dlog_burn_s_dlogP
   !dlog_burn_ar_dlogP
   !dlog_burn_ca_dlogP
   !dlog_burn_ti_dlogP
   !dlog_burn_cr_dlogP
   !dlog_burn_fe_dlogP
      
   !dlog_pnhe4_dlogP
   !dlog_photo_dlogP
   !dlog_other_dlogP

   !logR_kap ! logR = logRho - 3*logT + 18 ; used in kap tables
   !logW ! logW = logPgas - 4*logT
   !logQ ! logQ = logRho - 2*logT + 12
   !logV ! logV = logRho - 0.7*logE + 20
      
   !log_CpT_absMdot_div_L ! log10(s% Cp(k)*s% T(k)*abs(s% mstar_dot)/s% L(k))
      
   !delta_r ! r - r_start, change during step
   !delta_L ! L - L_start, change during step
   !delta_cell_vol ! cell_vol - cell_vol_start, change during step
   !delta_entropy ! entropy - entropy_start, change during step (does not include effects of diffusion)
   !delta_T ! T - T_start, change during step
   !delta_rho ! rho - rho_start, change during step
   !delta_eps_nuc ! eps_nuc - eps_nuc_start, change during step
   !delta_mu ! mu - mu_start, change during step
   
   !zFe ! mass fraction of "Fe" = Fe+Co+Ni
   !log_zFe
   !dPdr_dRhodr_info
   !log_sig_raw_mix

   !d_u_div_rmid
   !d_u_div_rmid_start
   !d_v_div_r_dm
   !d_v_div_r_dr

   !dlnP_dlnR
   !dlnRho_dlnR
   !dlnRho_dr
   !dlnX_dr
   !dlnY_dr
   !dlogR
   !dPdr_div_grav
   !dPdr_info
   !dRhodr_info
   !dRstar_div_dr
   !dr_ratio
   !dm_eps_grav
   !dr_ratio
   !dt_cs_div_dr
   !dt_div_tau_conv
   !dt_times_conv_vel_div_mixing_length
   !log_dt_cs_div_dr
   !log_dt_div_tau_conv
   !log_dt_times_conv_vel_div_mixing_length
   !log_du_kick_div_du
   !du
   !dvdt_dPdm
   !dvdt_grav

   !tau_conv
   !tau_cool
   !tau_epsnuc
   !tau_qhse

   !max_abs_xa_corr

   !tdc_num_iters

   !k


! the first few lines of the profile contain general info about the model.
! for completeness, those items are described here.

   !  initial mass and Z
      !  initial_mass
      !  initial_z
   ! general properties of the current state
      ! model_number
      ! num_zones
      ! star_age
      ! time_step
   ! properties at the photosphere
      ! Teff
      ! photosphere_L
      ! photosphere_r
   ! properties at the outermost zone of the model
      ! log_surface_L
      ! log_surface_radius
      ! log_surface_temp
   ! properties near the center of the model
      ! log_center_temp
      ! log_center_density
      ! log_center_P
      ! center_eta
   ! abundances near the center
      ! center_h1
      ! center_he3
      ! center_he4
      ! center_c12
      ! center_n14
      ! center_o16
      ! center_ne20
   ! information about total mass
      ! star_mass
      ! star_mdot
      ! star_mass_h1
      ! star_mass_he3
      ! star_mass_he4
      ! star_mass_c12
      ! star_mass_n14
      ! star_mass_o16
      ! star_mass_ne20
   ! locations of abundance transitions
      ! he_core_mass
      ! c_core_mass
      ! o_core_mass
      ! si_core_mass
      ! fe_core_mass
   ! location of optical depths 10 and 100
      ! tau10_mass
      ! tau10_radius
      ! tau100_mass
      ! tau100_radius
   ! time scales
      ! dynamic_time
      ! kh_timescale
      ! nuc_timescale
   ! various kinds of total power
      ! power_nuc_burn
      ! power_h_burn
      ! power_he_burn
      ! power_neu
   ! a few control parameter values
      ! h1_boundary_limit
      ! he4_boundary_limit
      ! c12_boundary_limit
      ! burn_min1
      ! burn_min2


==> anc/MESA-QUEST-main/template/re <==
#!/bin/bash

shopt -u expand_aliases 

photo_directory=photos

function most_recent_photo {
    ls -tp "$photo_directory" | grep -v / | head -1
}

if [ $# -eq 0 ]
then
    photo=$(most_recent_photo)
else
    photo=$1
fi

if [ -z "$photo" ] || ! [ -f "$photo_directory/$photo" ]
then
    echo "specified photo ($photo) does not exist"
    exit 1
fi

echo "restart from $photo"
if ! cp "$photo_directory/$photo" restart_photo
then
    echo "failed to copy photo ($photo)"
    exit 1
fi

date "+DATE: %Y-%m-%d%nTIME: %H:%M:%S"
./star
date "+DATE: %Y-%m-%d%nTIME: %H:%M:%S"


==> anc/MESA-QUEST-main/template/rn <==
#!/bin/bash

rm -f restart_photo

date "+DATE: %Y-%m-%d%nTIME: %H:%M:%S"
./star
date "+DATE: %Y-%m-%d%nTIME: %H:%M:%S"


==> anc/MESA-QUEST-main/template/src/other_cgrav.inc <==
      
      ! use the Tolman–Oppenheimer–Volkoff (TOV) equation. 
      ! See first equation in https://en.wikipedia.org/wiki/Tolman%E2%80%93Oppenheimer%E2%80%93Volkoff_equation.  
      ! want to replace -G*m/r^2 by -G*m/r^2*(1 + P/(rho c^2))(1 + 4 pi r^3 P /(m c^2))/(1 - 2 G m/(r c^2))
      subroutine my_other_cgrav(id, ierr)
         use star_def
         use utils_lib, only: is_bad
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type(star_info), pointer :: s
         integer :: k
         real(dp) :: r, G, m, rho, P, f1, f2, f3
         include 'formats'
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         do k=1,s% nz
            r = s% r(k)
            G = standard_cgrav
            m = s% m(k) ! m_grav hasn't been set when other_cgrav is called
            if (k > 1) then ! get approximate P and rho at face
               rho = 0.5d0*(s% rho(k-1) + s% rho(k))
               P = 0.5d0*(s% Peos(k-1) + s% Peos(k))
               f1 = 1d0 + P/(rho*clight**2)
               f2 = 1d0 + pi4*pow3(r)*P/(m*clight**2)
            else ! k == 1
               f1 = 1d0
               f2 = 1d0
            end if
            f3 = 1d0 - 2d0*G*m/(r*clight**2)
            s% cgrav(k) = G*f1*f2/f3
            if (is_bad(s% cgrav(k))) then
               write(*,2) 's% cgrav(k)', k, s% cgrav(k)
               write(*,2) 'f1', k, f1
               write(*,2) 'f2', k, f2
               write(*,2) 'f3', k, f3
               write(*,2) 'r', k, r
               write(*,2) 'G', k, G
               write(*,2) 'm', k, m
               if (k > 1) then
                  write(*,2) 'P', k, P
                  write(*,2) 'rho', k, rho
               end if
               stop 'my_other_cgrav'
            end if
         end do
         !write(*,*) 'done my_other_cgrav', s% model_number
      end subroutine my_other_cgrav


==> anc/MESA-QUEST-main/template/src/run.f90 <==
      program run
      use run_star_support, only: do_read_star_job
      use run_star, only: do_run_star
      
      implicit none
      
      integer :: ierr
      character (len=32) :: inlist_fname
      
      ierr = 0
      inlist_fname = 'inlist'
      
      call do_read_star_job(inlist_fname, ierr)
      if (ierr /= 0) stop 1
      
      call do_run_star(inlist_fname)
      
      end program


==> anc/MESA-QUEST-main/template/src/run_star_extras.f90 <==
! ***********************************************************************
!
!   Copyright (C) 2010-2019  Bill Paxton & The MESA Team
!
!   This file is part of MESA.
!
!   MESA is free software; you can redistribute it and/or modify
!   it under the terms of the GNU General Library Public License as published
!   by the Free Software Foundation; either version 2 of the License, or
!   (at your option) any later version.
!
!   MESA is distributed in the hope that it will be useful, 
!   but WITHOUT ANY WARRANTY; without even the implied warranty of
!   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
!   GNU Library General Public License for more details.
!
!   You should have received a copy of the GNU Library General Public License
!   along with this software; if not, write to the Free Software
!   Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA 02111-1307 USA
!
! ***********************************************************************
!
! This module implements black hole accretion physics in stellar evolution models.
! It includes Bondi accretion with cavity formation and sound speed smoothing
! for numerical stability.
!
! ***********************************************************************
 
      module run_star_extras
      
      use star_lib
      use star_def
      use const_def
      use math_lib
      use utils_lib, only: mesa_error
      use auto_diff
      
      implicit none
      
      ! Smoothing parameters for sound speed stabilization
      real(dp), parameter :: temporal_smooth_factor = 0.0d0   ! Weight for temporal averaging
      integer, parameter :: n_zones_smooth = 50               ! Number of zones for spatial averaging
      
      ! Storage for smoothing algorithm
      real(dp), save :: c_s_smooth_prev = 0d0
      logical, save :: first_call = .true.
      real(dp), save :: R_B_prev = 0d0
      logical, save :: first_bondi_call = .true.
      
      contains

      include "other_cgrav.inc"
      
      subroutine extras_controls(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         
         ! Set procedure pointers for custom routines
         s% extras_startup => extras_startup
         s% extras_start_step => extras_start_step
         s% extras_check_model => extras_check_model
         s% extras_finish_step => extras_finish_step
         s% extras_after_evolve => extras_after_evolve
         s% how_many_extra_history_columns => how_many_extra_history_columns
         s% data_for_extra_history_columns => data_for_extra_history_columns
         s% how_many_extra_profile_columns => how_many_extra_profile_columns
         s% data_for_extra_profile_columns => data_for_extra_profile_columns  
         s% how_many_extra_history_header_items => how_many_extra_history_header_items
         s% data_for_extra_history_header_items => data_for_extra_history_header_items
         s% how_many_extra_profile_header_items => how_many_extra_profile_header_items
         s% data_for_extra_profile_header_items => data_for_extra_profile_header_items
         s% other_cgrav => my_other_cgrav

      end subroutine extras_controls
      
      
      ! Calculate spatially smoothed sound speed for numerical stability
      real(dp) function get_smoothed_sound_speed(s) result(c_s_smooth)
         type (star_info), pointer :: s
         real(dp) :: c_s_spatial, sum_cs
         integer :: k, k_start, k_end, nz
         
         nz = s% nz
         
         ! Spatial averaging over innermost zones
         k_start = max(1, nz - n_zones_smooth + 1)
         k_end = nz
         
         sum_cs = 0d0
         do k = k_start, k_end
            sum_cs = sum_cs + s% csound(k) 
         end do
         
         c_s_spatial = sum_cs / n_zones_smooth
         
         ! Apply temporal averaging if enabled
         if (first_call) then
            c_s_smooth = c_s_spatial
            first_call = .false.
         else
            c_s_smooth = (1d0 - temporal_smooth_factor) * c_s_spatial + &
                         temporal_smooth_factor * c_s_smooth_prev
         end if
         
         ! Store for next timestep
         c_s_smooth_prev = c_s_smooth
         
      end function get_smoothed_sound_speed


      ! Bondi radius update
      real(dp) function get_bondi_radius(s, R_B_new) result(R_B_limited)
         type (star_info), pointer :: s
         real(dp), intent(in) :: R_B_new
         real(dp) :: max_change, max_fractional_change
         real(dp) :: dt, c_s

         dt  = s% dt  ! time step (s)
         c_s = get_smoothed_sound_speed(s)  ! sound speed (cm/s)
         
         if (first_bondi_call) then
            R_B_limited = R_B_new
            first_bondi_call = .false.
         else
            max_fractional_change = 0.05
            max_change = max_fractional_change * R_B_prev
            
            ! Limit the change
            if (R_B_new > R_B_prev + max_change) then
               R_B_limited = R_B_prev + max_change
            else if (R_B_new < R_B_prev - max_change) then
               R_B_limited = R_B_prev - max_change
            else
               R_B_limited = R_B_new
            end if
         end if
         
         R_B_prev = R_B_limited
         
      end function get_bondi_radius
      
      
      ! Adjust radial coordinates to match new center radius
      subroutine do1_relax_R_center(s, new_Rcenter, ierr)
         type (star_info), pointer :: s
         real(dp), intent(in) :: new_Rcenter ! cm
         integer, intent(out) :: ierr
         real(dp) :: dm, rho, dr3, rp13
         integer :: k
         
         ierr = 0
         s% R_center = new_Rcenter
         
         ! Adjust lnR's to maintain cell densities
         rp13 = s% R_center**3
         do k = s% nz, 1, -1
            dm = s% dm(k)
            rho = s% rho(k)
            dr3 = dm / (rho * four_thirds_pi) ! Cell volume
            s% xh(s% i_lnR, k) = log(rp13 + dr3) * one_third
            rp13 = rp13 + dr3
         end do
         
      end subroutine do1_relax_R_center
      
      
      ! Main black hole accretion physics routine
      subroutine black_hole_accretion(id, s, startup, ierr)
          integer, intent(in) :: id
          logical, intent(in) :: startup
          type (star_info), pointer :: s
          integer, intent(out) :: ierr
          
          ! Physical variables
          real(dp) :: G, c2, c_s, c_s_smooth, rho, gamma1, opacity, dt
          real(dp) :: nabla_ad, P_rad, P_gas
          real(dp) :: L_BH, M_BH, M_BH_new, M_cav, M_rat
          real(dp) :: R_B, R_B_smooth, R_B_raw, R
          real(dp) :: M_dot, M_dot_BH, dm, M_dot_Bondi
          real(dp) :: rad_eff, con_eff, timestep_factor
          real(dp) :: core_avg_rho, core_avg_eps, new_core_mass
          
          ! Control parameters
          rad_eff = s% x_ctrl(1)        ! Radiative efficiency (epsilon)
          con_eff = s% x_ctrl(2)        ! Convective efficiency (eta)
          timestep_factor = s% x_ctrl(3) ! Timestep scaling factor
          
          ! Extract stellar properties at center
          dt      = s% dt
          G       = s% cgrav(s% nz)
          c_s     = s% csound(s% nz)
          rho     = s% rho(s% nz)
          opacity = s% opacity(s% nz)
          P_rad   = s% prad(s% nz)
          P_gas   = s% pgas(s% nz)
          gamma1  = s% gamma1(s% nz)
          R       = 10**(s% log_surface_radius) * Rsun
          nabla_ad = 1d0 - 1d0 / gamma1
          c2 = clight**2

          M_BH = s% xtra(1) ! Black hole mass in grams
          M_rat = M_BH / s% mstar
          
          ! Get smoothed sound speed for stability
          c_s_smooth = get_smoothed_sound_speed(s)
          
          ! Calculate Bondi accretion rate with smoothed sound speed
          M_dot_Bondi = 16d0 * pi * rho * (G * M_BH)**2 / c_s_smooth / c2 * &
                        con_eff / rad_eff * (1d0 - rad_eff) / gamma1
          L_BH = rad_eff / (1d0 - rad_eff) * M_dot_Bondi * c2
          
          M_dot = L_BH / (rad_eff * c2)
          dm = (1d0 - rad_eff) * M_dot * dt
          M_BH_new = M_BH + dm
          
          ! Calculate Bondi radius
          R_B_smooth = 2d0 * G * M_BH_new / c_s_smooth**2
          R_B_raw = 2d0 * G * M_BH_new / c_s**2
          R_B = get_bondi_radius(s, R_B_smooth)
          
          ! Calculate cavity mass and core properties
          M_cav = 8d0 * pi / 3d0 * rho * R_B**3
          new_core_mass = (M_BH_new + M_cav) / Msun
          core_avg_eps = L_BH / (new_core_mass * Msun)
          core_avg_rho = (new_core_mass * Msun) / (4d0 / 3d0 * pi * R_B**3)

          ! Set adaptive timestep
          s% max_timestep = timestep_factor * M_BH / ((1d0 - rad_eff) * M_dot)
          
          ! Store results in xtra array for output
          s% xtra(1)  = M_BH_new
          s% xtra(2)  = L_BH
          s% xtra(3)  = R_B
          s% xtra(4)  = R_B_raw
          s% xtra(5)  = M_dot
          s% xtra(6)  = safe_log10(dm) - safe_log10(dt)
          s% xtra(7)  = rad_eff
          s% xtra(8)  = opacity
          s% xtra(9)  = M_cav
          s% xtra(10)  = P_rad
          s% xtra(11) = P_gas
          s% xtra(12) = nabla_ad
          s% xtra(13) = M_dot_Bondi
          s% xtra(14) = L_BH
          s% xtra(15) = c_s_smooth
          s% xtra(16) = c_s

          ! Apply core modifications
          if (startup) then
              call star_relax_core( &
                  id, new_core_mass, s% job% dlg_core_mass_per_step, &
                  s% job% relax_core_years_for_dt, &
                  core_avg_rho, core_avg_eps, ierr)
          else
              s% M_center = new_core_mass * Msun
              s% mstar = s% mstar - rad_eff * M_dot * dt
              s% xmstar = s% mstar - s% M_center
              s% L_center = L_BH
              call do1_relax_R_center(s, R_B, ierr)
          end if

          
          ! Output diagnostics
          write(*, '(a)') '--- Black Hole Properties ---'
          write(*, '(a, f12.6)') 'M/M_sun: ',    s% mstar / Msun
          write(*, '(a, f12.6)') 'M_BH/M_sun: ', M_BH_new / Msun
          write(*, '(a, f12.6)') 'L_BH/L_sun: ', L_BH / Lsun
          write(*, '(a, f12.6)') 'R_B/R_star: ', R_B / R
          write(*, '(a, f12.6)') 'Radiative efficiency: ', rad_eff
          write(*, '(a, es12.4)') 'Sound speed (raw): ', c_s
          write(*, '(a, es12.4)') 'Sound speed (smooth): ', c_s_smooth
          write(*, '(a, f12.6)') 'R_B (smooth): ', R_B / Rsun
          write(*, '(a)') '-----------------------------'
          
      end subroutine black_hole_accretion
          

      subroutine extras_startup(id, restart, ierr)
          integer, intent(in) :: id
          logical, intent(in) :: restart
          integer, intent(out) :: ierr
          type (star_info), pointer :: s

          ierr = 0
          call star_ptr(id, s, ierr)
          if (ierr /= 0) return

          ! Initialize black hole mass and perform startup calculations
          if (s% x_logical_ctrl(1)) then
              s% xtra(1) = s% job% new_core_mass * Msun
              call black_hole_accretion(id, s, .true., ierr) 
          end if

      end subroutine extras_startup
      
      
      integer function extras_start_step(id)
          integer, intent(in) :: id
          integer :: ierr
          type (star_info), pointer :: s

          ierr = 0
          call star_ptr(id, s, ierr)
          if (ierr /= 0) return
          extras_start_step = 0

          ! Update black hole properties at start of each step
          if (s% x_logical_ctrl(1)) then
              call black_hole_accretion(id, s, .false., ierr) 
          end if
          
      end function extras_start_step
      
      
      integer function extras_check_model(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         extras_check_model = keep_going
         
         ! Terminate if black hole mass exceeds stellar mass
         if (s% xtra(1) >= s% mstar) then
            extras_check_model = terminate
            write(*, *) 'Terminating: M_BH >= M_star'
            termination_code_str(t_xtra1) = 'black hole mass exceeds stellar mass'
         end if

         if (extras_check_model == terminate) s% termination_code = t_extras_check_model
         
      end function extras_check_model


      integer function how_many_extra_history_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_history_columns = 16
      end function how_many_extra_history_columns
      
      
      subroutine data_for_extra_history_columns(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         
         ! Initialize arrays
         names(1:16) = 'empty'
         vals(1:16) = -1d99
         
         ! Set black hole history columns
         if (s% x_logical_ctrl(1)) then 
             names(1) = "M_BH"
             vals(1) = s% xtra(1) / Msun
             names(2) = "L_BH"
             vals(2) = s% xtra(2) / Lsun
             names(3) = "R_B"
             vals(3) = s% xtra(3) / Rsun
             names(4) = "R_B_raw"
             vals(4) = s% xtra(4) / Rsun
             names(5) = "M_dot"
             vals(5) = s% xtra(4) / Msun
             names(6) = "log10_dm_dt"
             vals(6) = s% xtra(5)
             names(7) = "rad_eff"
             vals(7) = s% xtra(6)
             names(8) = "kap_center"
             vals(8) = s% xtra(7)
             names(9) = "M_cav"
             vals(9) = s% xtra(8) / Msun
             names(10) = "prad_center"
             vals(10) = s% xtra(9)
             names(11) = "pgas_center"
             vals(11) = s% xtra(10)
             names(12) = "nabla_ad_center"
             vals(12) = s% xtra(11)
             names(13) = "M_dot_Bondi" 
             vals(13) = s% xtra(12)
             names(14) = "L_BH"
             vals(14) = s% xtra(13) / Lsun
             names(15) = "cs_smooth"
             vals(15) = s% xtra(14)
             names(16) = "cs_center"
             vals(16) = s% xtra(15)
         end if

      end subroutine data_for_extra_history_columns


      integer function how_many_extra_profile_columns(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_columns = 0
      end function how_many_extra_profile_columns
      
      
      subroutine data_for_extra_profile_columns(id, n, nz, names, vals, ierr)
         integer, intent(in) :: id, n, nz
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(nz,n)
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      end subroutine data_for_extra_profile_columns


      integer function how_many_extra_history_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_history_header_items = 0
      end function how_many_extra_history_header_items


      subroutine data_for_extra_history_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_history_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      end subroutine data_for_extra_history_header_items


      integer function how_many_extra_profile_header_items(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
         how_many_extra_profile_header_items = 1
      end function how_many_extra_profile_header_items


      subroutine data_for_extra_profile_header_items(id, n, names, vals, ierr)
         integer, intent(in) :: id, n
         character (len=maxlen_profile_column_name) :: names(n)
         real(dp) :: vals(n)
         type(star_info), pointer :: s
         integer, intent(out) :: ierr
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         names(1) = 'M_BH'
         vals(1) = s% xtra(1) / Msun

      end subroutine data_for_extra_profile_header_items


      integer function extras_finish_step(id)
         integer, intent(in) :: id
         integer :: ierr
         type (star_info), pointer :: s
         real(dp) :: current_mass, current_interval
         integer, save :: last_mass_checkpoint = 0

         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return

         ! Save profiles at 100 Msun intervals of black hole mass
         current_mass = s% xtra(1) / Msun
         current_interval = int(current_mass / 100.0d0)
   
         if (current_interval > last_mass_checkpoint) then
            s% need_to_save_profiles_now = .true.
            last_mass_checkpoint = current_interval
            write(*, '(a, f8.2, a)') 'Saving profile at BH mass: ', current_mass, ' Msun'
         end if

         extras_finish_step = keep_going
         
         if (extras_finish_step == terminate) s% termination_code = t_extras_finish_step
         
      end function extras_finish_step
      
      
      subroutine extras_after_evolve(id, ierr)
         integer, intent(in) :: id
         integer, intent(out) :: ierr
         type (star_info), pointer :: s
         ierr = 0
         call star_ptr(id, s, ierr)
         if (ierr /= 0) return
      end subroutine extras_after_evolve

      end module run_star_extras

